A mating-of-trees approach for graph distances in random planar maps

We introduce a general technique for proving estimates for certain random planar maps which belong to the $\gamma$-Liouville quantum gravity (LQG) universality class for $\gamma \in (0,2)$. The family of random planar maps we consider are those which can be encoded by a two-dimensional random walk with i.i.d.\ increments via a mating-of-trees bijection, and includes the uniform infinite planar triangulation (UIPT; $\gamma=\sqrt{8/3}$); and planar maps weighted by the number of different spanning trees ($\gamma=\sqrt 2$), bipolar orientations ($\gamma=\sqrt{4/3}$), or Schnyder woods ($\gamma=1$) that can be put on the map. Using our technique, we prove estimates for graph distances in the above family of random planar maps. In particular, we obtain non-trivial upper and lower bounds for the cardinality of a graph distance ball consistent with the Watabiki (1993) prediction for the Hausdorff dimension of $\gamma$-LQG and we establish the existence of an exponent for certain distances in the map. The basic idea of our approach is to compare a given random planar map $M$ to a mated-CRT map---a random planar map constructed from a correlated two-dimensional Brownian motion---using a strong coupling (Zaitsev, 1998) of the encoding walk for $M$ and the Brownian motion used to construct the mated-CRT map. This allows us to deduce estimates for graph distances in $M$ from the estimates for graph distances in the mated-CRT map which we proved (using continuum theory) in a previous work. In the special case when $\gamma=\sqrt{8/3}$, we instead deduce estimates for the $\sqrt{8/3}$-mated-CRT map from known results for the UIPT. The arguments of this paper do not directly use SLE/LQG, and can be read without any knowledge of these objects.

==> figures/d-plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13603,        296]
NotebookOptionsPosition[     13284,        280]
NotebookOutlinePosition[     13629,        295]
CellTagsIndexPosition[     13586,        292]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"gamma", "^", "2"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], " ", "gamma"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "d"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", "Medium", "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"gamma", "^", "2"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"16", "+", 
          RowBox[{"gamma", "^", "4"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gamma", "^", "2"}], "/", "4"}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"gamma", "^", "2"}]}], ")"}], "^", "2"}], "+", 
         RowBox[{"16", 
          RowBox[{"gamma", "^", "2"}]}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CMYKColor", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", ".3"}], "]"}], ",", "Thick"}], 
       "}"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7259009870234632`*^9, 3.7259010602987366`*^9}, {
  3.7259011330920744`*^9, 3.725901183504797*^9}, {3.7259012224365997`*^9, 
  3.7259013711577635`*^9}, {3.7259014505288954`*^9, 3.725901532194751*^9}, {
  3.72590159613925*^9, 3.725901602577338*^9}, {3.7259016335338535`*^9, 
  3.725901639488719*^9}, {3.7259018216115837`*^9, 3.7259018262058215`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVjn081HccwO+B7kquO3eOux/LFS1PMUVJ9fmURk5qpNGDkmFSmx40pfVq
JxeLyqvMJETEJA/lYStHJbNYSPRSJifddDp5KEeI79of79f79f7vLQmK8Alh
0Gg0r0/8b2mIuvVef8gatf9d1qdEHVfxAaVoPWjNuUP1dBouvZKaXibyhbD+
HvY5Jg09mzpuZYiCQb6D0W7CoqFf8Hj1BVEkXFCtf7iKQ8MXdnGuZ0WxwDzz
cPFpExpmGW4+fUaUDC4LGhvWONNQxi77/GdRLpC4ygT3wzT035ZdMjxSDslR
+U5P3tNQj8h2un92F5xNNiV8EUFHC+9B9YOEOsiVZRp6aOgY1ewMqaMNcPOi
cjLsCAONynnddHoLXGel9GRMMLCy1/VRy6on4Ju8YvmJRCbWhmdQ2wbawe3r
lhs+ZjqoXbR6XtF3HdAgju48WqSDjIlCLmXRCRaxJyi+VBedSGDlluIusIlP
0UtT6uKj2GXN9VZKKB3JY28+MgvnJ2kmCgZ7oCyir2YVxULNuLL7qX0vZPY7
6/rfZmHum6pGzrlX8HevQ75XGBs5pvlDKpUKPrZ58UuMZmPi3orQLPM+MBZu
946umY1jWKgKO/kaJK/9iPqHORjpUFcufKCG6HtF1QGL9FBZXJfQKnkDVPlW
D2O1Hk6Ft1+2jNbAmipFw7uCuWi9ljUTWjUAzbUFCk6QPrpflXx702gQHKQ2
USttORhlunvBy51DIIkXRrgOctBmYKteh9cwtHx5aiSneB7y5w2z6yaHwTb0
Uvr+tVzUuXu5ZGH6CAheasyFeVzct6zq+WzPd3BA3qQzJeBhoUdQVs3YO0j1
Xpxy/RQPtRoxty/lPWRYL2PEDfCwYos7M3n9KGTn9BxnBhrgyQ3yK+V9o7Ai
ec/z6CYDlLyQPsuRa4ERc3XSfyUfVy6PTRY5jAE3UrrH+RYfd37WMkFvGwMX
wyKnioUC1Dae7T0gGwcuyZ4bmyXAVJ1dkT7mH8Ag5paZQmiI/O6Kq4y6D2A+
Zb3bMdEQdU/IfJ0PToCweWJDsL4QaQW7SnoNJmFj7UhCepwQD6WVnDWonQR+
SPeFf/SNsNo6ns37fgqOx3Jqoi8aIU96yCaG8xHM/urTv88zxi7bx23HFB8h
6VIp83C6MZZmgrlq1zSMsp14afNFGFDixDOdmYZQtYVldbYIf5Jny7quz0Ca
1W1psb0Yi9SmlzkbCbAHHFXlv4sxPkMe2L2JgKoL9/LviDHY561FsTeBX/Lf
6B9SiNFEoSj18iMQ0SiutLsvxjPnd9QnBhHQdXsru9EoxjCnSyNzjhGoF+xg
3XghxgWxgg2sPALnuNsbapkUzqz4Ub/jNwJNLrjOYhaFz9++epJXSKAb/+yM
Y1OY5FcW4HaTQPSzwnAvfQqJlc9huYJAymqNbqeQwq7W85nMNgJ7lA5WE5YU
/nF6/Ju2pwQe58/KCLChMNllt2XOMwIC6TG72iUUel5bUr6umwDXxKUsYSmF
d442Ncj6CQxr7Z3MVlOYYut43nuAwHji1DU5UHiwN91XMkSgdTrYUbOWwsUb
9yvvjRIg+wVllW4U6tDbc5PGCfjs255t4kFhT4VLeODkp19XKInxpFARnmNn
P00gUlvbpfai8Nf5elpCCKDsX8vNX1H4HwgNMv0=
       "]]}}, {}, {}}, {{{}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Hk41VkYB/DfXXC7t6w1hnAplOJmlKVB74nJTmMpkW7KfjOWwpChbrkq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       "]]}}, {}, {}}, {{{}, {}, 
     {CMYKColor[1, 0, 1, 0.3], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwd1Hk0lWsXAPDXMR0z52ggQ8Yo5HYz3HD3E4lMZYgGDiLKJzlXN0lluOZQ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       "]]}}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Gamma]", TraditionalForm], 
    FormBox["d", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{Medium},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7259013733942547`*^9, {3.7259014595609226`*^9, 3.7259014791255145`*^9}, {
   3.7259015129583397`*^9, 3.7259015326791673`*^9}, 3.725901603202309*^9, 
   3.725901640035458*^9, 3.7259018291280794`*^9}]
}, Open  ]]
},
WindowSize->{759, 697},
WindowMargins->{{Automatic, 320}, {-170, Automatic}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2643, 73, 145, "Input"],
Cell[3226, 97, 10042, 180, 294, "Output"]
}, Open  ]]
}
]
*)


